An O(N) distributed-memory parallel direct solver for planar integral equations

Boundary value problems involving elliptic PDEs such as the Laplace and the Helmholtz equations are ubiquitous in mathematical physics and engineering. Many such problems can be alternatively formulated as integral equations that are mathematically more tractable. However, an integral-equation formulation poses a significant computational challenge: solving large dense linear systems that arise upon discretization. In cases where iterative methods converge rapidly, existing methods that draw on fast summation schemes such as the Fast Multipole Method are highly efficient and well-established. More recently, linear complexity direct solvers that sidestep convergence issues by directly computing an invertible factorization have been developed. However, storage and computation costs are high, which limits their ability to solve large-scale problems in practice. In this work, we introduce a distributed-memory parallel algorithm based on an existing direct solver named ``strong recursive skeletonization factorization.'' Specifically, we apply low-rank compression to certain off-diagonal matrix blocks in a way that minimizes computation and data movement. Compared to iterative algorithms, our method is particularly suitable for problems involving ill-conditioned matrices or multiple right-hand sides. Large-scale numerical experiments are presented to show the performance of our Julia implementation.

==> boundary.jl <==
@sync for i in neighborIDs
  @async 
  remotecall_wait(receive_data, i, color)
end
@everywhere function receive_data(color)
  @sync for k in neighborWithColor[color]
    @async 
    mat=remotecall_wait(send_data, k, myID)
  end  
end
@everywhere function send_data(workerID id)
  return updates[id]
end

==> figs/heatmap.py <==
import numpy as np
import matplotlib
import matplotlib as mpl
import matplotlib.pyplot as plt



Y = [" (near) top level", "", "", "", "", "", "leaf level"]

X = ["$2048^2$", "$4096^2$", "$8192^2$"]
#X = ["$4096^2$", "$8192^2$", "$16384^2$"]

ranks = np.array([
    [21, 25, 29, 32, 34, 34, 31],
    [21, 25, 29, 32, 33, 35, 35],
    [20, 25, 28, 31, 33, 35, 35],
    #[21, 25, 29, 32, 33, 35, 35, 31],
    #[20, 25, 28, 31, 33, 35, 35, 35],
    #[20, 24, 28, 31, 34, 35, 36, 36]
    ])

ranks = ranks.T
ranks = np.flipud(ranks)



fig, (ax, ax2) = plt.subplots(1, 2)


im = ax.imshow(ranks, vmin=20, vmax=157)

# Show all ticks and label them with the respective list entries
ax.set_xticks(np.arange(len(X)))
ax.set_xticklabels(X)
ax.set_yticks(np.arange(len(Y)))
ax.set_yticklabels(Y)

# Rotate the tick labels and set their alignment.
#plt.setp(ax.get_xticklabels(), rotation=45, ha="right",
#         rotation_mode="anchor")

# Loop over data dimensions and create text annotations.
for i in range(len(Y)):
    for j in range(len(X)):
        text = ax.text(j, i, ranks[i, j],
                       ha="center", va="center", color="w")

ax.set_title("Laplace")



ranks = np.array([
    [20, 24, 28, 40, 59, 92, 113],
    [20, 24, 29, 40, 60, 95, 141],
    [20, 24, 29, 41, 61, 97, 157],
    #[20, 24, 29, 40, 60, 95, 141, 155],
    #[20, 24, 29, 41, 61, 97, 157, 230],
    #[20, 22, 25, 29, 41, 61, 98, 157, 231]
    #[19, 21, 23, 25, 30, 41, 61, 96]
    ])

ranks = ranks.T
ranks = np.flipud(ranks)


im = ax2.imshow(ranks)

# Show all ticks and label them with the respective list entries
ax2.set_xticks(np.arange(len(X)))
ax2.set_xticklabels(X)
ax2.set_yticks(np.arange(len(Y)))
ax2.set_yticklabels(Y)

# Rotate the tick labels and set their alignment.
#plt.setp(ax.get_xticklabels(), rotation=45, ha="right",
#         rotation_mode="anchor")

# Loop over data dimensions and create text annotations.
for i in range(len(Y)):
    for j in range(len(X)):
        text = ax2.text(j, i, ranks[i, j],
                       ha="center", va="center", color="w")

ax2.set_title("Helmholtz")

#fig.colorbar(im, ax=ax2)

fig.tight_layout()
plt.show()



